Exact Line Packings from Numerical Solutions

Recent progress in Zauner's conjecture has leveraged deep conjectures in algebraic number theory to promote numerical line packings to exact and verifiable solutions to the line packing problem. We introduce a numerical-to-exact technique in the real setting that does not require such conjectures. Our approach is completely reproducible, matching Sloane's database of putatively optimal numerical line packings with Mathematica's built-in implementation of cylindrical algebraic decomposition. As a proof of concept, we promote a putatively optimal numerical packing of eight points in the real projective plane to an exact packing, whose optimality we establish in a forthcoming paper.

==> anc/n8rp2-sampta-final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    155919,       4279]
NotebookOptionsPosition[    150007,       4108]
NotebookOutlinePosition[    150364,       4124]
CellTagsIndexPosition[    150321,       4121]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"-", " ", 
       RowBox[{
        RowBox[{"Setup", " ", "--"}], "--"}]}]}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "mu", ",", "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", 
     ",", "a7", ",", "a8", ",", "a9", ",", "a10", ",", "a11", ",", "a12", ",",
      "a13", ",", "a14"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "a1", ",", "mu", ",", "a2", ",", "a3", ",", 
         RowBox[{"-", "mu"}], ",", "a4", ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "1", ",", 
         RowBox[{"-", "mu"}], ",", "a5", ",", 
         RowBox[{"-", "mu"}], ",", "a6", ",", 
         RowBox[{"-", "mu"}], ",", "a7"}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "mu"}], ",", "1", ",", "mu", ",", "a8", ",", 
         RowBox[{"-", "mu"}], ",", "a9", ",", "a10"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "a2", ",", "a5", ",", "mu", ",", "1", ",", "a11", ",", "a12", ",", 
         "mu", ",", "mu"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"a3", ",", 
         RowBox[{"-", "mu"}], ",", "a8", ",", "a11", ",", "1", ",", "mu", ",",
          "mu", ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", "a6", ",", 
         RowBox[{"-", "mu"}], ",", "a12", ",", "mu", ",", "1", ",", "mu", ",",
          "a13"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"a4", ",", 
         RowBox[{"-", "mu"}], ",", "a9", ",", "mu", ",", "mu", ",", "mu", ",",
          "1", ",", "a14"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", "a7", ",", "a10", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "a13", ",", "a14", ",", "1"}], "}"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DetCons", "[", 
     RowBox[{"cons_", ",", " ", "rows_", ",", " ", "cols_"}], "]"}], " ", ":=",
     "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"C", " ", "=", " ", "cons"}], ",", " ", 
        RowBox[{"I", " ", "=", " ", 
         RowBox[{"Subsets", "[", 
          RowBox[{"rows", ",", 
           RowBox[{"{", "4", "}"}]}], "]"}]}], ",", " ", 
        RowBox[{"J", " ", "=", " ", 
         RowBox[{"Subsets", "[", 
          RowBox[{"cols", ",", 
           RowBox[{"{", "4", "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "I", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
            RowBox[{"j", " ", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "J", "]"}]}], ",", " ", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"C", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"C", ",", 
                RowBox[{
                 RowBox[{"Det", "[", 
                  RowBox[{"G", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"I", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"J", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
                 " ", "\[Equal]", " ", "0"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "C"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7574169004519*^9, 3.7574169793496447`*^9}, {
  3.757417125423477*^9, 3.7574171287310658`*^9}, {3.757603531045113*^9, 
  3.757603765984378*^9}, {3.757604139168627*^9, 3.7576041572028103`*^9}, {
  3.757781455666767*^9, 3.757781459266933*^9}, {3.7577814948182*^9, 
  3.7577814970570602`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"1", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "/", "5"}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a6", " ", "<", " ", "mu"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "6", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a6"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7574170954497013`*^9, 3.757417219038065*^9}, {
   3.7574400419727707`*^9, 3.757440043636483*^9}, {3.757603752338118*^9, 
   3.7576038335311613`*^9}, {3.7577814447336273`*^9, 3.7577814487478237`*^9}, 
   3.7577815038407393`*^9, 3.757781575392905*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "5"], "\[LessEqual]", "mu", "\[LessEqual]", 
   FractionBox["64759", "100000"]}], "&&", 
  RowBox[{"a6", "\[Equal]", 
   FractionBox[
    RowBox[{"1", "+", "mu", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["mu", "2"]}]}], 
    RowBox[{"1", "+", "mu"}]]}]}]], "Output",
 CellChangeTimes->{3.757781786805813*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraint", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a6", "=", 
    FractionBox[
     RowBox[{"1", "+", "mu", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["mu", "2"]}]}], 
     RowBox[{"1", "+", "mu"}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.757440020250066*^9, 3.75744003112667*^9}, {
  3.757440997631796*^9, 3.7574409988012037`*^9}, {3.7577814626980867`*^9, 
  3.757781463384221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"2", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "/", "5"}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a8", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a9", " ", "<", " ", "mu"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5", ",", "6", ",", "7"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a8", ",", "a9"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.757417229104692*^9, 3.7574174471158457`*^9}, {
   3.757417512627531*^9, 3.757417532675013*^9}, {3.757417718587356*^9, 
   3.757417718901703*^9}, {3.75741886159842*^9, 3.757418864602208*^9}, 
   3.757440029947611*^9, {3.757440076577799*^9, 3.7574401045237083`*^9}, {
   3.757440365442109*^9, 3.7574403657002277`*^9}, {3.7576042234447727`*^9, 
   3.757604233120359*^9}, {3.757781469999501*^9, 3.757781474488289*^9}, {
   3.757781537670424*^9, 3.757781541956807*^9}, 3.757781578621698*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "5"], "\[LessEqual]", "mu", "\[LessEqual]", 
   FractionBox["64759", "100000"]}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a8", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "mu", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mu", "2"]}], "-", 
            SuperscriptBox["mu", "3"]}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "mu"}]}]]], 
         SqrtBox["2"]]}]}], "&&", 
      RowBox[{"a9", "\[Equal]", 
       RowBox[{"-", "a8"}]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a8", "\[Equal]", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "mu", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           SuperscriptBox["mu", "3"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "mu"}]}]]], 
        SqrtBox["2"]]}], "&&", 
      RowBox[{"a9", "\[Equal]", 
       RowBox[{"-", "a8"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757781786927285*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraints", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"a9", " ", "=", " ", 
     RowBox[{"-", "a8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
     FractionBox[
      RowBox[{"1", "+", "mu", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       SuperscriptBox["mu", "3"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "mu"}]}]]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.757440090180163*^9, 3.757440095040062*^9}, {
  3.757440159503913*^9, 3.757440184569663*^9}, {3.757441003762897*^9, 
  3.757441006417883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"3", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "/", "5"}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a1", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a3", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a4", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a8", ",", "a3", ",", "a1", ",", "a4"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.757417496650667*^9, 3.75741750452665*^9}, {
   3.757417551328321*^9, 3.75741755416257*^9}, {3.7574177239656467`*^9, 
   3.7574177851555643`*^9}, {3.757417849653558*^9, 3.757417904813242*^9}, {
   3.757417946969181*^9, 3.757418153254616*^9}, {3.757418285582148*^9, 
   3.757418380938718*^9}, {3.757418413902656*^9, 3.7574184221262283`*^9}, {
   3.7574184746780357`*^9, 3.757418491225821*^9}, {3.7574185520346403`*^9, 
   3.757418684923045*^9}, 3.75741871525445*^9, {3.757418752166765*^9, 
   3.757418807832921*^9}, {3.757418877855328*^9, 3.7574189051710167`*^9}, {
   3.757419208997901*^9, 3.757419218265706*^9}, {3.757419371026394*^9, 
   3.757419373915987*^9}, {3.757419452365161*^9, 3.75741945783255*^9}, {
   3.75742000751355*^9, 3.757420007682025*^9}, {3.757423711518272*^9, 
   3.75742371717701*^9}, {3.757424840949946*^9, 3.75742484288418*^9}, {
   3.757425948716332*^9, 3.757425949998518*^9}, {3.757425997487492*^9, 
   3.757425998577334*^9}, {3.757427329763543*^9, 3.7574273312808247`*^9}, 
   3.757440098775272*^9, {3.757440444690424*^9, 3.757440445093974*^9}, {
   3.757441608041325*^9, 3.757441616152566*^9}, {3.757604181043231*^9, 
   3.757604206841017*^9}, {3.757781546738174*^9, 3.7577815813668423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["17"]}], ")"}]}], "<", "mu", "\[LessEqual]", 
   FractionBox["64759", "100000"]}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a8", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "mu", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mu", "2"]}], "-", 
            SuperscriptBox["mu", "3"]}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "mu"}]}]]], 
         SqrtBox["2"]]}]}], "&&", 
      RowBox[{"a3", "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"a8", " ", "mu"}], "-", 
          SuperscriptBox["mu", "2"]}], 
         RowBox[{"1", "+", "mu"}]], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a8", "2"], "+", 
           RowBox[{"2", " ", "mu"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a8", "2"], " ", "mu"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"2", " ", "a8", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "3"]}], "-", 
           RowBox[{"4", " ", "a8", " ", 
            SuperscriptBox["mu", "3"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "mu"}], ")"}], "2"]]]}]}], "&&", 
      RowBox[{"a1", "\[Equal]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a3"}], " ", "mu"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", "mu"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a8", "2"], " ", "mu"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", "a3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"a8", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"4", " ", "a3", " ", "a8", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a8", "2"], " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"], "-", 
          RowBox[{"a3", " ", 
           SuperscriptBox["mu", "3"]}], "+", 
          RowBox[{"a8", " ", 
           SuperscriptBox["mu", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mu", "4"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"a3", "+", 
          RowBox[{"2", " ", "a3", " ", "mu"}], "-", 
          RowBox[{"a8", " ", "mu"}], "+", 
          SuperscriptBox["mu", "2"], "+", 
          RowBox[{"a3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"a8", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          SuperscriptBox["mu", "3"]}], ")"}]}]}], "&&", 
      RowBox[{"a4", "\[Equal]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "a1"}], "-", "mu", "-", 
         RowBox[{"a1", " ", "mu"}], "-", 
         RowBox[{"2", " ", "a3", " ", "mu"}], "-", 
         SuperscriptBox["mu", "2"]}], 
        RowBox[{"2", " ", "mu"}]]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a8", "\[Equal]", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "mu", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           SuperscriptBox["mu", "3"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "mu"}]}]]], 
        SqrtBox["2"]]}], "&&", 
      RowBox[{"a3", "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"a8", " ", "mu"}], "-", 
          SuperscriptBox["mu", "2"]}], 
         RowBox[{"1", "+", "mu"}]], "-", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a8", "2"], "+", 
           RowBox[{"2", " ", "mu"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a8", "2"], " ", "mu"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"2", " ", "a8", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "3"]}], "-", 
           RowBox[{"4", " ", "a8", " ", 
            SuperscriptBox["mu", "3"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "mu"}], ")"}], "2"]]]}]}], "&&", 
      RowBox[{"a1", "\[Equal]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a3"}], " ", "mu"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", "mu"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a8", "2"], " ", "mu"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", "a3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a3", "2"], " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"a8", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"4", " ", "a3", " ", "a8", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a8", "2"], " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"], "-", 
          RowBox[{"a3", " ", 
           SuperscriptBox["mu", "3"]}], "+", 
          RowBox[{"a8", " ", 
           SuperscriptBox["mu", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["mu", "4"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"a3", "+", 
          RowBox[{"2", " ", "a3", " ", "mu"}], "-", 
          RowBox[{"a8", " ", "mu"}], "+", 
          SuperscriptBox["mu", "2"], "+", 
          RowBox[{"a3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"a8", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          SuperscriptBox["mu", "3"]}], ")"}]}]}], "&&", 
      RowBox[{"a4", "\[Equal]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "a1"}], "-", "mu", "-", 
         RowBox[{"a1", " ", "mu"}], "-", 
         RowBox[{"2", " ", "a3", " ", "mu"}], "-", 
         SuperscriptBox["mu", "2"]}], 
        RowBox[{"2", " ", "mu"}]]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757781820596191*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraints", " ", "found"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a4", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "a1"}], "-", "mu", "-", 
       RowBox[{"a1", " ", "mu"}], "-", 
       RowBox[{"2", " ", "a3", " ", "mu"}], "-", 
       SuperscriptBox["mu", "2"]}], 
      RowBox[{"2", " ", "mu"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.757437224223649*^9, 3.757437225023122*^9}, {
  3.757441019828285*^9, 3.7574410360176086`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"4", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a12", " ", "<", " ", "mu"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a12", ",", "a8"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Constraint", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"a12", "^", "2"}], "\[Equal]", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", "mu", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mu", "2"]}]}], 
        RowBox[{"1", "+", "mu"}]], ")"}], "^", "2"}]}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.757419846836011*^9, 3.757419886121828*^9}, {
   3.7574199398535147`*^9, 3.7574200525479593`*^9}, {3.7574204949678993`*^9, 
   3.757420497605006*^9}, {3.757420551220336*^9, 3.757420566024687*^9}, {
   3.757420631829549*^9, 3.7574206632728786`*^9}, {3.757420697789628*^9, 
   3.757420698671496*^9}, {3.7574207334643517`*^9, 3.757420735860567*^9}, {
   3.75742084454986*^9, 3.757420883970604*^9}, {3.75742145619661*^9, 
   3.757421562287402*^9}, {3.757421915098651*^9, 3.757421917158456*^9}, {
   3.757421987955164*^9, 3.7574219902498407`*^9}, {3.757422238252659*^9, 
   3.757422414151331*^9}, {3.757422839436573*^9, 3.75742294940837*^9}, {
   3.757422996706224*^9, 3.757423064904091*^9}, {3.757423239959787*^9, 
   3.757423248892221*^9}, {3.757423306764841*^9, 3.757423344397596*^9}, 
   3.757423771877981*^9, {3.757437208745036*^9, 3.757437211207808*^9}, {
   3.75744053468046*^9, 3.7574405352427597`*^9}, {3.757441055818137*^9, 
   3.757441070038414*^9}, {3.757441655292639*^9, 3.757441657025263*^9}, {
   3.75760430318711*^9, 3.757604320107861*^9}, {3.757781555614778*^9, 
   3.757781590614644*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"mu", "\[Equal]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}]}], "&&", 
    RowBox[{"a12", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", "mu", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "2"]}]}], 
      RowBox[{"1", "+", "mu"}]]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a8", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", "mu", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["mu", "2"]}], "-", 
            SuperscriptBox["mu", "3"]}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "mu"}]}]]], 
         SqrtBox["2"]]}]}], "||", 
      RowBox[{"a8", "\[Equal]", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "mu", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           SuperscriptBox["mu", "3"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "mu"}]}]]], 
        SqrtBox["2"]]}]}], ")"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}], "<", "mu", "\[LessEqual]", 
     FractionBox["64759", "100000"]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a12", "\[Equal]", 
         FractionBox[
          RowBox[{"1", "+", "mu", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "2"]}]}], 
          RowBox[{"1", "+", "mu"}]]}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a8", "\[Equal]", 
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox[
               RowBox[{"1", "+", "mu", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mu", "2"]}], "-", 
                SuperscriptBox["mu", "3"]}], 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "mu"}]}]]], 
             SqrtBox["2"]]}]}], "||", 
          RowBox[{"a8", "\[Equal]", 
           FractionBox[
            SqrtBox[
             FractionBox[
              RowBox[{"1", "+", "mu", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               SuperscriptBox["mu", "3"]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "mu"}]}]]], 
            SqrtBox["2"]]}]}], ")"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a12", "\[Equal]", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "mu", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "2"]}]}], 
          RowBox[{"1", "+", "mu"}]]}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a8", "\[Equal]", 
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox[
               RowBox[{"1", "+", "mu", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mu", "2"]}], "-", 
                SuperscriptBox["mu", "3"]}], 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "mu"}]}]]], 
             SqrtBox["2"]]}]}], "||", 
          RowBox[{"a8", "\[Equal]", 
           FractionBox[
            SqrtBox[
             FractionBox[
              RowBox[{"1", "+", "mu", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               SuperscriptBox["mu", "3"]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "mu"}]}]]], 
            SqrtBox["2"]]}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757781820763174*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"5", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a5", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a12", " ", "<", " ", "mu"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a12", "^", "2"}], "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "mu", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "2"]}]}], 
           RowBox[{"1", "+", "mu"}]], ")"}], "^", "2"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rows", " ", "=", " ", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
       " ", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"columns", " ", "=", " ", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6", ",", "7"}], "}"}], ",", " ", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "rows", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"j", " ", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "columns", "]"}]}], ",", " ", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"constraints", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"constraints", ",", 
             RowBox[{
              RowBox[{"Det", "[", 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"rows", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"columns", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "]"}], " ",
               "\[Equal]", " ", "0"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a5", ",", "a12", ",", "a8"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQvZD5bND2f68dA72PhoFov0t6KSA66oVHGojWOv05
G0QzaB4rAtEex9SqQfSW0BU1IPrpyuoOEC2leAdMu0Qt+7ITSO+q/gmmrTy2
Ce0C0iX3DKVAdISscSuI3vt/IZie/TQqai+QrrK4Baa5Dy9MBtHH8qelg+gF
v2eWguhTk0WqwXSRQhuIXrXZHUzXxcn2gGieG9lgep5mwiQQrfOuD0yHNf9e
DKLPC1cuA9GWyw+uAsu/fQumJyZeXAeiV25s3wqiN0iV7ALRZzwOHgTRuxrn
HNkPpA/tWwumF5jf8j8ApFUuBAWA6A7Wx3v4/792vOFjsQ9ENxQEuqcBaZ9/
Gt4gGgAC7dof
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"mu", "\[Equal]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}]}], "&&", 
    RowBox[{"a5", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "mu"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["mu", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["mu", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["mu", "4"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "mu"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "+", 
       SuperscriptBox["mu", "3"]}]]}], "&&", 
    RowBox[{"a12", "\[Equal]", 
     FractionBox[
      RowBox[{"1", "+", "mu", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "2"]}]}], 
      RowBox[{"1", "+", "mu"}]]}], "&&", 
    RowBox[{"a8", "\[Equal]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]], 
       SqrtBox["2"]]}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}], "<", "mu", "\[LessEqual]", 
     FractionBox["64759", "100000"]}], "&&", 
    RowBox[{"a5", "\[Equal]", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "mu"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["mu", "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["mu", "3"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "mu"}], ")"}], "3"]], "+", 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mu", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["mu", "5"]}], "+", 
           SuperscriptBox["mu", "6"], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["mu", "7"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "8"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "mu"}], ")"}], "6"]]}]]}]}]}], "&&", 
    RowBox[{"a12", "\[Equal]", 
     FractionBox[
      RowBox[{"1", "+", "mu", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "2"]}]}], 
      RowBox[{"1", "+", "mu"}]]}], "&&", 
    RowBox[{"a8", "\[Equal]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]], 
       SqrtBox["2"]]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757781821289179*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraints", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"a12", " ", "=", " ", 
     FractionBox[
      RowBox[{"1", "+", "mu", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "2"]}]}], 
      RowBox[{"1", "+", "mu"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"a8", " ", "<", " ", "0"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.757436450277191*^9, 3.7574365000395613`*^9}, {
  3.7574369855588007`*^9, 3.757436986830068*^9}, {3.7574411071761723`*^9, 
  3.75744112217239*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"6", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{"a8", " ", "<", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a1", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a3", " ", "<", " ", "mu"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a8", ",", "a3", ",", "a1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.757436881616889*^9, 3.7574369153566732`*^9}, {
   3.7574369888437862`*^9, 3.757437022988283*^9}, {3.757437176950059*^9, 
   3.757437179582271*^9}, {3.757437232391839*^9, 3.7574372331790133`*^9}, {
   3.7574372904105673`*^9, 3.757437422023435*^9}, {3.757441100257475*^9, 
   3.757441103160212*^9}, {3.7574416733720617`*^9, 3.7574416808199873`*^9}, 
   3.757441993367053*^9, {3.7575980121064367`*^9, 3.757598041705408*^9}, {
   3.757598159216364*^9, 3.7575981602613907`*^9}, {3.757598707984439*^9, 
   3.757598709266569*^9}, {3.757603047323821*^9, 3.757603050754925*^9}, {
   3.75760435988977*^9, 3.757604384392077*^9}, {3.75778160091999*^9, 
   3.757781606286428*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"mu", "\[Equal]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}]}], "&&", 
    RowBox[{"a8", "\[Equal]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "mu"}], ")"}]}]}], "&&", 
    RowBox[{
     RowBox[{"-", "mu"}], "<", "a3", "<", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a8", "2"]}], "+", 
       RowBox[{"2", " ", "mu"}], "-", 
       SuperscriptBox["mu", "2"]}], 
      RowBox[{"2", " ", "a8"}]]}], "&&", 
    RowBox[{"a1", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "mu"}], "-", 
       RowBox[{"a8", " ", "mu"}], "-", 
       RowBox[{"4", " ", "a3", " ", "a8", " ", "mu"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a8", "2"], " ", "mu"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       RowBox[{"a8", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mu", "3"]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a8", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a8", "2"]}], "+", "mu", "+", 
       RowBox[{"a8", " ", "mu"}]}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}], "<", "mu", "\[LessEqual]", 
     FractionBox["64759", "100000"]}], "&&", 
    RowBox[{"a8", "\[Equal]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]], 
       SqrtBox["2"]]}]}], "&&", 
    RowBox[{
     RowBox[{"-", "mu"}], "<", "a3", "<", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a8", "2"]}], "+", 
       RowBox[{"2", " ", "mu"}], "-", 
       SuperscriptBox["mu", "2"]}], 
      RowBox[{"2", " ", "a8"}]]}], "&&", 
    RowBox[{"a1", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "mu"}], "-", 
       RowBox[{"a8", " ", "mu"}], "-", 
       RowBox[{"4", " ", "a3", " ", "a8", " ", "mu"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a8", "2"], " ", "mu"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       RowBox[{"a8", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mu", "3"]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a8", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a8", "2"]}], "+", "mu", "+", 
       RowBox[{"a8", " ", "mu"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757782031311264*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraint", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a1", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "mu"}], "-", 
      RowBox[{"a8", " ", "mu"}], "-", 
      RowBox[{"4", " ", "a3", " ", "a8", " ", "mu"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a8", "2"], " ", "mu"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["mu", "2"]}], "-", 
      RowBox[{"a8", " ", 
       SuperscriptBox["mu", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["mu", "3"]}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "a8", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a8", "2"]}], "+", "mu", "+", 
      RowBox[{"a8", " ", "mu"}]}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7574374417478228`*^9, 3.757437451581867*^9}, {
   3.7574411369336033`*^9, 3.757441140038115*^9}, 3.7575990875955267`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"7", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{"a8", " ", "<", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a1", " ", "<", " ", "mu"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a3", " ", "<", " ", "mu"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a3", ",", "a8"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.757437469684512*^9, 3.757437574536809*^9}, {
  3.757437618897053*^9, 3.7574376392716017`*^9}, {3.757437669444962*^9, 
  3.757437692676421*^9}, {3.757437824530447*^9, 3.7574378271511173`*^9}, {
  3.7574416844310923`*^9, 3.7574416895272617`*^9}, {3.757604418132061*^9, 
  3.757604434973713*^9}, {3.757677122893182*^9, 3.757677123204041*^9}, {
  3.757781614578123*^9, 3.7577816215980577`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["17"]}], ")"}]}], "<", "mu", "\[LessEqual]", 
   FractionBox["64759", "100000"]}], "&&", 
  RowBox[{"a3", "\[Equal]", 
   FractionBox[
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", "mu", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       SuperscriptBox["mu", "3"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "mu"}]}]]], 
    SqrtBox["2"]]}], "&&", 
  RowBox[{"a8", "\[Equal]", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox[
       RowBox[{"1", "+", "mu", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["mu", "2"]}], "-", 
        SuperscriptBox["mu", "3"]}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "mu"}]}]]], 
     SqrtBox["2"]]}]}]}]], "Output",
 CellChangeTimes->{3.7577820322271423`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraint", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a3", " ", "=", " ", 
    RowBox[{"-", "a8"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.757437727663862*^9, 3.757437737262488*^9}, {
  3.7574378314821863`*^9, 3.757437833855873*^9}, {3.757441559327194*^9, 
  3.757441561059326*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"8", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{"a8", " ", "<", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a11", " ", "<", " ", "mu"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a5", " ", "<", " ", "mu"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5", ",", "6", ",", "7"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a8", ",", "a5", ",", "a11"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.757437836328896*^9, 3.757437938046133*^9}, {
  3.757437971369315*^9, 3.757438008067483*^9}, {3.757438048468013*^9, 
  3.757438049839917*^9}, {3.757438100310102*^9, 3.757438101928957*^9}, {
  3.757438135140531*^9, 3.757438215434784*^9}, {3.757441693228839*^9, 
  3.757441697368905*^9}, {3.757604451534315*^9, 3.7576044645846577`*^9}, {
  3.757781625715641*^9, 3.7577816306770144`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"mu", "\[Equal]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}]}], "&&", 
    RowBox[{"a8", "\[Equal]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]], 
       SqrtBox["2"]]}]}], "&&", 
    RowBox[{
     RowBox[{"-", "mu"}], "<", "a5", "<", 
     FractionBox[
      RowBox[{"a8", "+", 
       RowBox[{"3", " ", "a8", " ", "mu"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "+", 
       RowBox[{"2", " ", "a8", " ", 
        SuperscriptBox["mu", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["mu", "4"]}]}], 
      RowBox[{"a8", "+", 
       RowBox[{"3", " ", "a8", " ", "mu"}], "-", 
       SuperscriptBox["mu", "2"], "+", 
       RowBox[{"2", " ", "a8", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       SuperscriptBox["mu", "3"]}]]}], "&&", 
    RowBox[{"a11", "\[Equal]", 
     FractionBox[
      RowBox[{"1", "-", "a5", "+", "mu", "-", 
       RowBox[{"a5", " ", "mu"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["mu", "2"]}]}], 
      RowBox[{"2", " ", "mu"}]]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["17"]}], ")"}]}], "<", "mu", "\[LessEqual]", 
     FractionBox["64759", "100000"]}], "&&", 
    RowBox[{"a8", "\[Equal]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]], 
       SqrtBox["2"]]}]}], "&&", 
    RowBox[{"a5", "\[Equal]", 
     FractionBox[
      RowBox[{"a8", "+", 
       RowBox[{"3", " ", "a8", " ", "mu"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       RowBox[{"6", " ", "a8", " ", 
        SuperscriptBox["mu", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "3"]}], "-", 
       RowBox[{"16", " ", "a8", " ", 
        SuperscriptBox["mu", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["mu", "4"]}]}], 
      RowBox[{"a8", "+", 
       RowBox[{"3", " ", "a8", " ", "mu"}], "+", 
       SuperscriptBox["mu", "2"], "+", 
       RowBox[{"2", " ", "a8", " ", 
        SuperscriptBox["mu", "2"]}], "+", 
       SuperscriptBox["mu", "3"]}]]}], "&&", 
    RowBox[{"a11", "\[Equal]", 
     FractionBox[
      RowBox[{"1", "-", "a5", "+", "mu", "-", 
       RowBox[{"a5", " ", "mu"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["mu", "2"]}]}], 
      RowBox[{"2", " ", "mu"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757782032422614*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraint", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a11", " ", "=", " ", 
    FractionBox[
     RowBox[{"1", "-", "a5", "+", "mu", "-", 
      RowBox[{"a5", " ", "mu"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["mu", "2"]}]}], 
     RowBox[{"2", " ", "mu"}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7574382418939943`*^9, 3.75743824681153*^9}, {
  3.757441567202424*^9, 3.757441568710267*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"9", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{"a8", " ", "<", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a2", " ", "<", " ", "mu"}]}], 
      " ", "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "a2", ",", "a8"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7574382621216507`*^9, 3.757438330547207*^9}, {
   3.7574383909056787`*^9, 3.757438391737665*^9}, {3.7574384830010223`*^9, 
   3.7574385281595182`*^9}, {3.757438561078781*^9, 3.757438561674348*^9}, {
   3.757438618252439*^9, 3.7574386187023907`*^9}, {3.757438656425782*^9, 
   3.7574386721981287`*^9}, 3.7574415856418667`*^9, {3.757604473090108*^9, 
   3.757604489324184*^9}, {3.7577816338608723`*^9, 3.7577816390811167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["17"]}], ")"}]}], "\[LessEqual]", "mu", "\[LessEqual]", 
   FractionBox["64759", "100000"]}], "&&", 
  RowBox[{"a2", "\[Equal]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "mu"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["mu", "2"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["mu", "3"]}]}], 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "mu"}], "+", 
     SuperscriptBox["mu", "2"]}]]}], "&&", 
  RowBox[{"a8", "\[Equal]", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox[
       RowBox[{"1", "+", "mu", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["mu", "2"]}], "-", 
        SuperscriptBox["mu", "3"]}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "mu"}]}]]], 
     SqrtBox["2"]]}]}]}]], "Output",
 CellChangeTimes->{3.757782032804759*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Constraint", " ", "found"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a2", " ", "=", " ", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "mu"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["mu", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["mu", "3"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "mu"}], "+", 
       SuperscriptBox["mu", "2"]}]]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7574386823102303`*^9, 3.757438686666121*^9}, {
  3.7574388304796457`*^9, 3.7574388643996696`*^9}, {3.757441579982696*^9, 
  3.757441583132539*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Step"}]}]}], " ", 
     RowBox[{
      RowBox[{"10", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"mu", ",", "a8", ",", "a5", ",", "a13"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["17"]}], ")"}]}], " ", "\[LessEqual]", " ", "mu", " ", 
        "\[LessEqual]", " ", 
        RowBox[{"64759", " ", "/", " ", "100000"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"a8", "^", "2"}]}], "\[Equal]", 
        FractionBox[
         RowBox[{"1", "+", "mu", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          SuperscriptBox["mu", "3"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "mu"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{"a8", " ", "<", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", "mu"}], " ", "<", " ", "a2", " ", "<", " ", "mu"}]}], 
      " ", "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"DetCons", "[", 
      RowBox[{"constraints", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "8"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CylindricalDecomposition", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", " ", "a8", ",", " ", "a5", ",", " ", "a13"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7574388699118357`*^9, 3.757438945918921*^9}, 
   3.757441591538002*^9, {3.7576044970419197`*^9, 3.757604516088756*^9}, {
   3.757680784425563*^9, 3.757680802459353*^9}, {3.757680881380836*^9, 
   3.757680883506858*^9}, {3.757681287270458*^9, 3.7576812909830313`*^9}, {
   3.7576813468182163`*^9, 3.7576813507333097`*^9}, {3.7576877145064383`*^9, 
   3.7576877179423513`*^9}, {3.757781642568448*^9, 3.75778164504353*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mu", "\[Equal]", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "#1"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"78", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"146", " ", 
        SuperscriptBox["#1", "5"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["#1", "6"]}], "-", 
       RowBox[{"584", " ", 
        SuperscriptBox["#1", "7"]}], "+", 
       RowBox[{"677", " ", 
        SuperscriptBox["#1", "8"]}], "+", 
       RowBox[{"1537", " ", 
        SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]}], "&&", 
  RowBox[{"a8", "\[Equal]", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{"73", "+", 
         RowBox[{"183", " ", "#1"}], "-", 
         RowBox[{"905", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3319", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"1646", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"6052", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"17224", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"2928", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"49184", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["#2", "2"]}]}], "&"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], "&&", 
  RowBox[{"a5", "\[Equal]", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{"73", "+", 
         RowBox[{"183", " ", "#1"}], "-", 
         RowBox[{"905", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3319", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"1646", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"6052", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"17224", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"2928", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"49184", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["#2", "2"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{"8838144", "+", 
         RowBox[{"8417280", " ", "#1"}], "-", 
         RowBox[{"70144000", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"81367040", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"70424576", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"49942528", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38719488", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"120647680", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"215622656", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"172489728", " ", "#2"}], "+", 
         RowBox[{"502640640", " ", "#1", " ", "#2"}], "-", 
         RowBox[{"2508455936", " ", 
          SuperscriptBox["#1", "2"], " ", "#2"}], "-", 
         RowBox[{"8493862912", " ", 
          SuperscriptBox["#1", "3"], " ", "#2"}], "+", 
         RowBox[{"4380514304", " ", 
          SuperscriptBox["#1", "4"], " ", "#2"}], "+", 
         RowBox[{"15396999168", " ", 
          SuperscriptBox["#1", "5"], " ", "#2"}], "-", 
         RowBox[{"44560621568", " ", 
          SuperscriptBox["#1", "6"], " ", "#2"}], "-", 
         RowBox[{"7880585216", " ", 
          SuperscriptBox["#1", "7"], " ", "#2"}], "+", 
         RowBox[{"130221919232", " ", 
          SuperscriptBox["#1", "8"], " ", "#2"}], "-", 
         RowBox[{"17956864", " ", "#3"}]}], "&"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "&&", 
  RowBox[{"a13", "\[Equal]", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32512"}], "+", 
         RowBox[{"1024", " ", "#1"}], "+", 
         RowBox[{"128000", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"148480", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"128512", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"91136", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"70656", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"220160", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"393472", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"32768", " ", "#2"}]}], "&"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.757782034824607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.757441841632477*^9, 3.7574418604756308`*^9}, {
   3.757596862876294*^9, 3.757596879971081*^9}, {3.757597586876071*^9, 
   3.757597588451189*^9}, 3.757694999840794*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mu", "\[Equal]", "0.6475889787341786`"}], "&&", 
  RowBox[{"a8", "\[Equal]", 
   RowBox[{"-", "0.16025920568839025`"}]}], "&&", 
  RowBox[{"a5", "\[Equal]", 
   RowBox[{"-", "0.44578550490072705`"}]}], "&&", 
  RowBox[{"a13", "\[Equal]", 
   RowBox[{"-", "0.018145886603767317`"}]}]}]], "Output",
 CellChangeTimes->{3.757782034918614*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Variables", " ", "Found"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mu", " ", "=", " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a8", " ", "=", " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "#1"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"146", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"584", " ", 
            SuperscriptBox["#1", "7"]}], "+", 
           RowBox[{"677", " ", 
            SuperscriptBox["#1", "8"]}], "+", 
           RowBox[{"1537", " ", 
            SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
         RowBox[{
          RowBox[{"73", "+", 
           RowBox[{"183", " ", "#1"}], "-", 
           RowBox[{"905", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3319", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"1646", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"6052", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"17224", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"2928", " ", 
            SuperscriptBox["#1", "7"]}], "+", 
           RowBox[{"49184", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["#2", "2"]}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a5", " ", "=", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "#1"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"146", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"584", " ", 
            SuperscriptBox["#1", "7"]}], "+", 
           RowBox[{"677", " ", 
            SuperscriptBox["#1", "8"]}], "+", 
           RowBox[{"1537", " ", 
            SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
         RowBox[{
          RowBox[{"73", "+", 
           RowBox[{"183", " ", "#1"}], "-", 
           RowBox[{"905", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3319", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"1646", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"6052", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"17224", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"2928", " ", 
            SuperscriptBox["#1", "7"]}], "+", 
           RowBox[{"49184", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["#2", "2"]}]}], "&"}], ",", 
         RowBox[{
          RowBox[{"8838144", "+", 
           RowBox[{"8417280", " ", "#1"}], "-", 
           RowBox[{"70144000", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"81367040", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"70424576", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"49942528", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"38719488", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           RowBox[{"120647680", " ", 
            SuperscriptBox["#1", "7"]}], "-", 
           RowBox[{"215622656", " ", 
            SuperscriptBox["#1", "8"]}], "+", 
           RowBox[{"172489728", " ", "#2"}], "+", 
           RowBox[{"502640640", " ", "#1", " ", "#2"}], "-", 
           RowBox[{"2508455936", " ", 
            SuperscriptBox["#1", "2"], " ", "#2"}], "-", 
           RowBox[{"8493862912", " ", 
            SuperscriptBox["#1", "3"], " ", "#2"}], "+", 
           RowBox[{"4380514304", " ", 
            SuperscriptBox["#1", "4"], " ", "#2"}], "+", 
           RowBox[{"15396999168", " ", 
            SuperscriptBox["#1", "5"], " ", "#2"}], "-", 
           RowBox[{"44560621568", " ", 
            SuperscriptBox["#1", "6"], " ", "#2"}], "-", 
           RowBox[{"7880585216", " ", 
            SuperscriptBox["#1", "7"], " ", "#2"}], "+", 
           RowBox[{"130221919232", " ", 
            SuperscriptBox["#1", "8"], " ", "#2"}], "-", 
           RowBox[{"17956864", " ", "#3"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a13", " ", "=", " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "#1"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"146", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"584", " ", 
            SuperscriptBox["#1", "7"]}], "+", 
           RowBox[{"677", " ", 
            SuperscriptBox["#1", "8"]}], "+", 
           RowBox[{"1537", " ", 
            SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32512"}], "+", 
           RowBox[{"1024", " ", "#1"}], "+", 
           RowBox[{"128000", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"148480", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"128512", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"91136", " ", 
            SuperscriptBox["#1", "5"]}], "+", 
           RowBox[{"70656", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"220160", " ", 
            SuperscriptBox["#1", "7"]}], "+", 
           RowBox[{"393472", " ", 
            SuperscriptBox["#1", "8"]}], "+", 
           RowBox[{"32768", " ", "#2"}]}], "&"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.757695059062044*^9, 3.757695065183058*^9}, {
  3.75769531869067*^9, 3.757695436690949*^9}, {3.757695514195135*^9, 
  3.757695534106728*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a4", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a5", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a6", " ", "=", " ", 
    RowBox[{"RootReduce", "[", "a6", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a7", " ", "unknown"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a8", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a9", " ", "=", " ", 
    RowBox[{"RootReduce", "[", "a9", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a10", " ", "unknown"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a11", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a11", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a12", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a12", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a13", " ", "=", " ", 
    RowBox[{"RootReduce", "[", "a13", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"a14", " ", "unknown"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Solve"}]}]}], " ", "for", " ", "a7"}], ",", " ", 
    "a10", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"a14", " ", "--"}], "--"}], "-"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "mu"}], " ", "<", " ", "a7", " ", "<", " ", "mu"}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"DetCons", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{"constraints", ",", 
   RowBox[{"{", "a7", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.75769545032722*^9, 3.757695507319148*^9}, {
  3.7576955386173477`*^9, 3.757695640005808*^9}, {3.757781654078496*^9, 
  3.757781670716856*^9}}],

Cell[BoxData[
 RowBox[{"a7", "\[Equal]", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"5", " ", "#1"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"146", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"584", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"677", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "17"}], "-", 
        RowBox[{"883", " ", "#2"}], "+", 
        RowBox[{"2872", " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"5144", " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"7022", " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"6582", " ", 
         SuperscriptBox["#2", "5"]}], "+", 
        RowBox[{"1536", " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"4416", " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"4245", " ", 
         SuperscriptBox["#2", "8"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#2", "9"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{"767", "-", 
        RowBox[{"3", " ", "#1"}], "-", 
        RowBox[{"1519", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"61", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"1601", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"241", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"1229", " ", 
         SuperscriptBox["#1", "6"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "7"]}], "-", 
        RowBox[{"3074", " ", 
         SuperscriptBox["#1", "8"]}], "-", 
        RowBox[{"2", " ", "#2"}], "-", 
        RowBox[{"6", " ", "#1", " ", "#2"}], "-", 
        RowBox[{"3038", " ", 
         SuperscriptBox["#1", "2"], " ", "#2"}], "+", 
        RowBox[{"122", " ", 
         SuperscriptBox["#1", "3"], " ", "#2"}], "-", 
        RowBox[{"3202", " ", 
         SuperscriptBox["#1", "4"], " ", "#2"}], "-", 
        RowBox[{"482", " ", 
         SuperscriptBox["#1", "5"], " ", "#2"}], "-", 
        RowBox[{"2458", " ", 
         SuperscriptBox["#1", "6"], " ", "#2"}], "+", 
        RowBox[{"366", " ", 
         SuperscriptBox["#1", "7"], " ", "#2"}], "-", 
        RowBox[{"6148", " ", 
         SuperscriptBox["#1", "8"], " ", "#2"}], "-", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"3", " ", "#1", " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"1519", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "2"]}], "+", 
        RowBox[{"61", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"1601", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"241", " ", 
         SuperscriptBox["#1", "5"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"1229", " ", 
         SuperscriptBox["#1", "6"], " ", 
         SuperscriptBox["#2", "2"]}], "+", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "7"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"3074", " ", 
         SuperscriptBox["#1", "8"], " ", 
         SuperscriptBox["#2", "2"]}], "+", "#3", "+", 
        RowBox[{"3", " ", "#1", " ", "#3"}], "+", 
        RowBox[{"1519", " ", 
         SuperscriptBox["#1", "2"], " ", "#3"}], "-", 
        RowBox[{"61", " ", 
         SuperscriptBox["#1", "3"], " ", "#3"}], "+", 
        RowBox[{"1601", " ", 
         SuperscriptBox["#1", "4"], " ", "#3"}], "+", 
        RowBox[{"241", " ", 
         SuperscriptBox["#1", "5"], " ", "#3"}], "+", 
        RowBox[{"1229", " ", 
         SuperscriptBox["#1", "6"], " ", "#3"}], "-", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "7"], " ", "#3"}], "+", 
        RowBox[{"3074", " ", 
         SuperscriptBox["#1", "8"], " ", "#3"}], "+", 
        RowBox[{"2", " ", "#2", " ", "#3"}], "+", 
        RowBox[{"6", " ", "#1", " ", "#2", " ", "#3"}], "+", 
        RowBox[{"3038", " ", 
         SuperscriptBox["#1", "2"], " ", "#2", " ", "#3"}], "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["#1", "3"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"3202", " ", 
         SuperscriptBox["#1", "4"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"482", " ", 
         SuperscriptBox["#1", "5"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"2458", " ", 
         SuperscriptBox["#1", "6"], " ", "#2", " ", "#3"}], "-", 
        RowBox[{"366", " ", 
         SuperscriptBox["#1", "7"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"6148", " ", 
         SuperscriptBox["#1", "8"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
        RowBox[{"3", " ", "#1", " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
        RowBox[{"1519", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
        RowBox[{"61", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
        RowBox[{"1601", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
        RowBox[{"241", " ", 
         SuperscriptBox["#1", "5"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
        RowBox[{"1229", " ", 
         SuperscriptBox["#1", "6"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
        RowBox[{"183", " ", 
         SuperscriptBox["#1", "7"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
        RowBox[{"3074", " ", 
         SuperscriptBox["#1", "8"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
        RowBox[{"768", " ", 
         SuperscriptBox["#3", "2"]}]}], "&"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.757782042787033*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a7", " ", "=", " ", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "17"}], "-", 
         RowBox[{"883", " ", "#2"}], "+", 
         RowBox[{"2872", " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"5144", " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"7022", " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"6582", " ", 
          SuperscriptBox["#2", "5"]}], "+", 
         RowBox[{"1536", " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"4416", " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"4245", " ", 
          SuperscriptBox["#2", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#2", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{"767", "-", 
         RowBox[{"3", " ", "#1"}], "-", 
         RowBox[{"1519", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"61", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"1601", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"241", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"1229", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"183", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"3074", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2", " ", "#2"}], "-", 
         RowBox[{"6", " ", "#1", " ", "#2"}], "-", 
         RowBox[{"3038", " ", 
          SuperscriptBox["#1", "2"], " ", "#2"}], "+", 
         RowBox[{"122", " ", 
          SuperscriptBox["#1", "3"], " ", "#2"}], "-", 
         RowBox[{"3202", " ", 
          SuperscriptBox["#1", "4"], " ", "#2"}], "-", 
         RowBox[{"482", " ", 
          SuperscriptBox["#1", "5"], " ", "#2"}], "-", 
         RowBox[{"2458", " ", 
          SuperscriptBox["#1", "6"], " ", "#2"}], "+", 
         RowBox[{"366", " ", 
          SuperscriptBox["#1", "7"], " ", "#2"}], "-", 
         RowBox[{"6148", " ", 
          SuperscriptBox["#1", "8"], " ", "#2"}], "-", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"3", " ", "#1", " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"1519", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "2"]}], "+", 
         RowBox[{"61", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"1601", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"241", " ", 
          SuperscriptBox["#1", "5"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"1229", " ", 
          SuperscriptBox["#1", "6"], " ", 
          SuperscriptBox["#2", "2"]}], "+", 
         RowBox[{"183", " ", 
          SuperscriptBox["#1", "7"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"3074", " ", 
          SuperscriptBox["#1", "8"], " ", 
          SuperscriptBox["#2", "2"]}], "+", "#3", "+", 
         RowBox[{"3", " ", "#1", " ", "#3"}], "+", 
         RowBox[{"1519", " ", 
          SuperscriptBox["#1", "2"], " ", "#3"}], "-", 
         RowBox[{"61", " ", 
          SuperscriptBox["#1", "3"], " ", "#3"}], "+", 
         RowBox[{"1601", " ", 
          SuperscriptBox["#1", "4"], " ", "#3"}], "+", 
         RowBox[{"241", " ", 
          SuperscriptBox["#1", "5"], " ", "#3"}], "+", 
         RowBox[{"1229", " ", 
          SuperscriptBox["#1", "6"], " ", "#3"}], "-", 
         RowBox[{"183", " ", 
          SuperscriptBox["#1", "7"], " ", "#3"}], "+", 
         RowBox[{"3074", " ", 
          SuperscriptBox["#1", "8"], " ", "#3"}], "+", 
         RowBox[{"2", " ", "#2", " ", "#3"}], "+", 
         RowBox[{"6", " ", "#1", " ", "#2", " ", "#3"}], "+", 
         RowBox[{"3038", " ", 
          SuperscriptBox["#1", "2"], " ", "#2", " ", "#3"}], "-", 
         RowBox[{"122", " ", 
          SuperscriptBox["#1", "3"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"3202", " ", 
          SuperscriptBox["#1", "4"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"482", " ", 
          SuperscriptBox["#1", "5"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"2458", " ", 
          SuperscriptBox["#1", "6"], " ", "#2", " ", "#3"}], "-", 
         RowBox[{"366", " ", 
          SuperscriptBox["#1", "7"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"6148", " ", 
          SuperscriptBox["#1", "8"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
         RowBox[{"3", " ", "#1", " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
         RowBox[{"1519", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
         RowBox[{"61", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
         RowBox[{"1601", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
         RowBox[{"241", " ", 
          SuperscriptBox["#1", "5"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
         RowBox[{"1229", " ", 
          SuperscriptBox["#1", "6"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
         RowBox[{"183", " ", 
          SuperscriptBox["#1", "7"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "+", 
         RowBox[{"3074", " ", 
          SuperscriptBox["#1", "8"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["#3", "2"]}]}], "&"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a7", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a7", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7576956559614143`*^9, 3.757695662956903*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "mu"}], " ", "<", " ", "a10", " ", "<", " ", "mu"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"DetCons", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{"constraints", ",", 
   RowBox[{"{", "a10", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.757679961306683*^9, 3.757679975076653*^9}, {
  3.7576814859846287`*^9, 3.757681487594172*^9}, {3.757695682115291*^9, 
  3.757695687831003*^9}}],

Cell[BoxData[
 RowBox[{"a10", "\[Equal]", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"5", " ", "#1"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"146", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"584", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"677", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "17"}], "-", 
        RowBox[{"883", " ", "#2"}], "+", 
        RowBox[{"2872", " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"5144", " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"7022", " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"6582", " ", 
         SuperscriptBox["#2", "5"]}], "+", 
        RowBox[{"1536", " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"4416", " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"4245", " ", 
         SuperscriptBox["#2", "8"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#2", "9"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{"13586", "+", 
        RowBox[{"476", " ", "#1"}], "-", 
        RowBox[{"42390", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"442", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"14062", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"12583", " ", "#2"}], "+", 
        RowBox[{"25166", " ", "#1", " ", "#2"}], "-", 
        RowBox[{"76248", " ", 
         SuperscriptBox["#1", "2"], " ", "#2"}], "+", 
        RowBox[{"51082", " ", 
         SuperscriptBox["#1", "3"], " ", "#2"}], "+", 
        RowBox[{"12583", " ", 
         SuperscriptBox["#1", "4"], " ", "#2"}], "+", 
        RowBox[{"14667", " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"29334", " ", "#1", " ", 
         SuperscriptBox["#2", "2"]}], "+", 
        RowBox[{"78840", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"49506", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"14667", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"47263", " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"94526", " ", "#1", " ", 
         SuperscriptBox["#2", "3"]}], "-", 
        RowBox[{"198936", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"104410", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"47263", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"46103", " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"92206", " ", "#1", " ", 
         SuperscriptBox["#2", "4"]}], "+", 
        RowBox[{"180252", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"88046", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"46103", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"48125", " ", 
         SuperscriptBox["#2", "5"]}], "+", 
        RowBox[{"96250", " ", "#1", " ", 
         SuperscriptBox["#2", "5"]}], "-", 
        RowBox[{"175176", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "5"]}], "+", 
        RowBox[{"78926", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "5"]}], "+", 
        RowBox[{"48125", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "5"]}], "-", 
        RowBox[{"17959", " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"35918", " ", "#1", " ", 
         SuperscriptBox["#2", "6"]}], "-", 
        RowBox[{"92232", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"56314", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"17959", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"33667", " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"67334", " ", "#1", " ", 
         SuperscriptBox["#2", "7"]}], "+", 
        RowBox[{"146232", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"78898", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"33667", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"19981", " ", 
         SuperscriptBox["#2", "8"]}], "+", 
        RowBox[{"39962", " ", "#1", " ", 
         SuperscriptBox["#2", "8"]}], "-", 
        RowBox[{"82998", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "8"]}], "+", 
        RowBox[{"43036", " ", 
         SuperscriptBox["#1", "3"], " ", 
         SuperscriptBox["#2", "8"]}], "+", 
        RowBox[{"19981", " ", 
         SuperscriptBox["#1", "4"], " ", 
         SuperscriptBox["#2", "8"]}], "-", 
        RowBox[{"918", " ", "#1", " ", "#3"}], "+", 
        RowBox[{"28566", " ", 
         SuperscriptBox["#1", "2"], " ", "#3"}], "-", 
        RowBox[{"76248", " ", "#1", " ", "#2", " ", "#3"}], "+", 
        RowBox[{"76248", " ", 
         SuperscriptBox["#1", "2"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"78840", " ", "#1", " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
        RowBox[{"78840", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
        RowBox[{"198936", " ", "#1", " ", 
         SuperscriptBox["#2", "3"], " ", "#3"}], "+", 
        RowBox[{"198936", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "3"], " ", "#3"}], "+", 
        RowBox[{"180252", " ", "#1", " ", 
         SuperscriptBox["#2", "4"], " ", "#3"}], "-", 
        RowBox[{"180252", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "4"], " ", "#3"}], "-", 
        RowBox[{"175176", " ", "#1", " ", 
         SuperscriptBox["#2", "5"], " ", "#3"}], "+", 
        RowBox[{"175176", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "5"], " ", "#3"}], "-", 
        RowBox[{"92232", " ", "#1", " ", 
         SuperscriptBox["#2", "6"], " ", "#3"}], "+", 
        RowBox[{"92232", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "6"], " ", "#3"}], "+", 
        RowBox[{"146232", " ", "#1", " ", 
         SuperscriptBox["#2", "7"], " ", "#3"}], "-", 
        RowBox[{"146232", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "7"], " ", "#3"}], "-", 
        RowBox[{"82998", " ", "#1", " ", 
         SuperscriptBox["#2", "8"], " ", "#3"}], "+", 
        RowBox[{"82998", " ", 
         SuperscriptBox["#1", "2"], " ", 
         SuperscriptBox["#2", "8"], " ", "#3"}], "-", 
        RowBox[{"13824", " ", 
         SuperscriptBox["#3", "2"]}]}], "&"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.7577820503184423`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.75767998201772*^9, 3.7576799892399483`*^9}, {
   3.757680039338214*^9, 3.757680109011345*^9}, {3.757680533611413*^9, 
   3.757680540799231*^9}, {3.7576805800293016`*^9, 3.757680582155428*^9}, {
   3.757680616052779*^9, 3.757680625086755*^9}, {3.757680667883128*^9, 
   3.757680684229601*^9}, {3.757680716158386*^9, 3.757680740863759*^9}, 
   3.757695686211462*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a10", " ", "=", " ", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "17"}], "-", 
         RowBox[{"883", " ", "#2"}], "+", 
         RowBox[{"2872", " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"5144", " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"7022", " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"6582", " ", 
          SuperscriptBox["#2", "5"]}], "+", 
         RowBox[{"1536", " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"4416", " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"4245", " ", 
          SuperscriptBox["#2", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#2", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{"13586", "+", 
         RowBox[{"476", " ", "#1"}], "-", 
         RowBox[{"42390", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"442", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"14062", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"12583", " ", "#2"}], "+", 
         RowBox[{"25166", " ", "#1", " ", "#2"}], "-", 
         RowBox[{"76248", " ", 
          SuperscriptBox["#1", "2"], " ", "#2"}], "+", 
         RowBox[{"51082", " ", 
          SuperscriptBox["#1", "3"], " ", "#2"}], "+", 
         RowBox[{"12583", " ", 
          SuperscriptBox["#1", "4"], " ", "#2"}], "+", 
         RowBox[{"14667", " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"29334", " ", "#1", " ", 
          SuperscriptBox["#2", "2"]}], "+", 
         RowBox[{"78840", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"49506", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"14667", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"47263", " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"94526", " ", "#1", " ", 
          SuperscriptBox["#2", "3"]}], "-", 
         RowBox[{"198936", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"104410", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"47263", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"46103", " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"92206", " ", "#1", " ", 
          SuperscriptBox["#2", "4"]}], "+", 
         RowBox[{"180252", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"88046", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"46103", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"48125", " ", 
          SuperscriptBox["#2", "5"]}], "+", 
         RowBox[{"96250", " ", "#1", " ", 
          SuperscriptBox["#2", "5"]}], "-", 
         RowBox[{"175176", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "5"]}], "+", 
         RowBox[{"78926", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "5"]}], "+", 
         RowBox[{"48125", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "5"]}], "-", 
         RowBox[{"17959", " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"35918", " ", "#1", " ", 
          SuperscriptBox["#2", "6"]}], "-", 
         RowBox[{"92232", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"56314", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"17959", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"33667", " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"67334", " ", "#1", " ", 
          SuperscriptBox["#2", "7"]}], "+", 
         RowBox[{"146232", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"78898", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"33667", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"19981", " ", 
          SuperscriptBox["#2", "8"]}], "+", 
         RowBox[{"39962", " ", "#1", " ", 
          SuperscriptBox["#2", "8"]}], "-", 
         RowBox[{"82998", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "8"]}], "+", 
         RowBox[{"43036", " ", 
          SuperscriptBox["#1", "3"], " ", 
          SuperscriptBox["#2", "8"]}], "+", 
         RowBox[{"19981", " ", 
          SuperscriptBox["#1", "4"], " ", 
          SuperscriptBox["#2", "8"]}], "-", 
         RowBox[{"918", " ", "#1", " ", "#3"}], "+", 
         RowBox[{"28566", " ", 
          SuperscriptBox["#1", "2"], " ", "#3"}], "-", 
         RowBox[{"76248", " ", "#1", " ", "#2", " ", "#3"}], "+", 
         RowBox[{"76248", " ", 
          SuperscriptBox["#1", "2"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"78840", " ", "#1", " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
         RowBox[{"78840", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "2"], " ", "#3"}], "-", 
         RowBox[{"198936", " ", "#1", " ", 
          SuperscriptBox["#2", "3"], " ", "#3"}], "+", 
         RowBox[{"198936", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "3"], " ", "#3"}], "+", 
         RowBox[{"180252", " ", "#1", " ", 
          SuperscriptBox["#2", "4"], " ", "#3"}], "-", 
         RowBox[{"180252", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "4"], " ", "#3"}], "-", 
         RowBox[{"175176", " ", "#1", " ", 
          SuperscriptBox["#2", "5"], " ", "#3"}], "+", 
         RowBox[{"175176", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "5"], " ", "#3"}], "-", 
         RowBox[{"92232", " ", "#1", " ", 
          SuperscriptBox["#2", "6"], " ", "#3"}], "+", 
         RowBox[{"92232", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "6"], " ", "#3"}], "+", 
         RowBox[{"146232", " ", "#1", " ", 
          SuperscriptBox["#2", "7"], " ", "#3"}], "-", 
         RowBox[{"146232", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "7"], " ", "#3"}], "-", 
         RowBox[{"82998", " ", "#1", " ", 
          SuperscriptBox["#2", "8"], " ", "#3"}], "+", 
         RowBox[{"82998", " ", 
          SuperscriptBox["#1", "2"], " ", 
          SuperscriptBox["#2", "8"], " ", "#3"}], "-", 
         RowBox[{"13824", " ", 
          SuperscriptBox["#3", "2"]}]}], "&"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a10", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a10", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.757681229083385*^9, 3.757681232516637*^9}, {
  3.75768150026178*^9, 3.7576815221557713`*^9}, {3.757695770313184*^9, 
  3.757695787003949*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "mu"}], " ", "<", " ", "a14", " ", "<", " ", "mu"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"DetCons", "[", 
    RowBox[{"constraints", ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CylindricalDecomposition", "[", 
  RowBox[{"constraints", ",", 
   RowBox[{"{", "a14", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.757681524969349*^9, 3.7576815700806923`*^9}, {
  3.7576957952486753`*^9, 3.7576957963061237`*^9}}],

Cell[BoxData[
 RowBox[{"a14", "\[Equal]", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"5", " ", "#1"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["#1", "4"]}], "+", 
        RowBox[{"146", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"584", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"677", " ", 
         SuperscriptBox["#1", "8"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "17"}], "-", 
        RowBox[{"883", " ", "#2"}], "+", 
        RowBox[{"2872", " ", 
         SuperscriptBox["#2", "2"]}], "-", 
        RowBox[{"5144", " ", 
         SuperscriptBox["#2", "3"]}], "+", 
        RowBox[{"7022", " ", 
         SuperscriptBox["#2", "4"]}], "-", 
        RowBox[{"6582", " ", 
         SuperscriptBox["#2", "5"]}], "+", 
        RowBox[{"1536", " ", 
         SuperscriptBox["#2", "6"]}], "+", 
        RowBox[{"4416", " ", 
         SuperscriptBox["#2", "7"]}], "-", 
        RowBox[{"4245", " ", 
         SuperscriptBox["#2", "8"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#2", "9"]}]}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "255"}], "+", 
        RowBox[{"4", " ", "#1"}], "+", 
        RowBox[{"756", " ", 
         SuperscriptBox["#1", "2"]}], "-", 
        RowBox[{"580", " ", 
         SuperscriptBox["#1", "3"]}], "+", 
        RowBox[{"502", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        RowBox[{"356", " ", 
         SuperscriptBox["#1", "5"]}], "+", 
        RowBox[{"276", " ", 
         SuperscriptBox["#1", "6"]}], "-", 
        RowBox[{"860", " ", 
         SuperscriptBox["#1", "7"]}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "8"]}], "+", "#2", "+", 
        RowBox[{"4", " ", "#1", " ", "#2"}], "+", 
        RowBox[{"500", " ", 
         SuperscriptBox["#1", "2"], " ", "#2"}], "-", 
        RowBox[{"580", " ", 
         SuperscriptBox["#1", "3"], " ", "#2"}], "+", 
        RowBox[{"502", " ", 
         SuperscriptBox["#1", "4"], " ", "#2"}], "-", 
        RowBox[{"356", " ", 
         SuperscriptBox["#1", "5"], " ", "#2"}], "+", 
        RowBox[{"276", " ", 
         SuperscriptBox["#1", "6"], " ", "#2"}], "-", 
        RowBox[{"860", " ", 
         SuperscriptBox["#1", "7"], " ", "#2"}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "8"], " ", "#2"}], "+", 
        RowBox[{"256", " ", 
         SuperscriptBox["#2", "2"]}], "+", "#3", "+", 
        RowBox[{"4", " ", "#1", " ", "#3"}], "+", 
        RowBox[{"500", " ", 
         SuperscriptBox["#1", "2"], " ", "#3"}], "-", 
        RowBox[{"580", " ", 
         SuperscriptBox["#1", "3"], " ", "#3"}], "+", 
        RowBox[{"502", " ", 
         SuperscriptBox["#1", "4"], " ", "#3"}], "-", 
        RowBox[{"356", " ", 
         SuperscriptBox["#1", "5"], " ", "#3"}], "+", 
        RowBox[{"276", " ", 
         SuperscriptBox["#1", "6"], " ", "#3"}], "-", 
        RowBox[{"860", " ", 
         SuperscriptBox["#1", "7"], " ", "#3"}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "8"], " ", "#3"}], "+", 
        RowBox[{"#2", " ", "#3"}], "-", 
        RowBox[{"508", " ", "#1", " ", "#2", " ", "#3"}], "+", 
        RowBox[{"500", " ", 
         SuperscriptBox["#1", "2"], " ", "#2", " ", "#3"}], "-", 
        RowBox[{"580", " ", 
         SuperscriptBox["#1", "3"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"502", " ", 
         SuperscriptBox["#1", "4"], " ", "#2", " ", "#3"}], "-", 
        RowBox[{"356", " ", 
         SuperscriptBox["#1", "5"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"276", " ", 
         SuperscriptBox["#1", "6"], " ", "#2", " ", "#3"}], "-", 
        RowBox[{"860", " ", 
         SuperscriptBox["#1", "7"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"1537", " ", 
         SuperscriptBox["#1", "8"], " ", "#2", " ", "#3"}], "+", 
        RowBox[{"256", " ", 
         SuperscriptBox["#3", "2"]}]}], "&"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "2"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.7577820536233187`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a14", " ", "=", " ", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"5", " ", "#1"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"78", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"584", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"677", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "17"}], "-", 
         RowBox[{"883", " ", "#2"}], "+", 
         RowBox[{"2872", " ", 
          SuperscriptBox["#2", "2"]}], "-", 
         RowBox[{"5144", " ", 
          SuperscriptBox["#2", "3"]}], "+", 
         RowBox[{"7022", " ", 
          SuperscriptBox["#2", "4"]}], "-", 
         RowBox[{"6582", " ", 
          SuperscriptBox["#2", "5"]}], "+", 
         RowBox[{"1536", " ", 
          SuperscriptBox["#2", "6"]}], "+", 
         RowBox[{"4416", " ", 
          SuperscriptBox["#2", "7"]}], "-", 
         RowBox[{"4245", " ", 
          SuperscriptBox["#2", "8"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#2", "9"]}]}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "255"}], "+", 
         RowBox[{"4", " ", "#1"}], "+", 
         RowBox[{"756", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"580", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"502", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"356", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"276", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"860", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "8"]}], "+", "#2", "+", 
         RowBox[{"4", " ", "#1", " ", "#2"}], "+", 
         RowBox[{"500", " ", 
          SuperscriptBox["#1", "2"], " ", "#2"}], "-", 
         RowBox[{"580", " ", 
          SuperscriptBox["#1", "3"], " ", "#2"}], "+", 
         RowBox[{"502", " ", 
          SuperscriptBox["#1", "4"], " ", "#2"}], "-", 
         RowBox[{"356", " ", 
          SuperscriptBox["#1", "5"], " ", "#2"}], "+", 
         RowBox[{"276", " ", 
          SuperscriptBox["#1", "6"], " ", "#2"}], "-", 
         RowBox[{"860", " ", 
          SuperscriptBox["#1", "7"], " ", "#2"}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "8"], " ", "#2"}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["#2", "2"]}], "+", "#3", "+", 
         RowBox[{"4", " ", "#1", " ", "#3"}], "+", 
         RowBox[{"500", " ", 
          SuperscriptBox["#1", "2"], " ", "#3"}], "-", 
         RowBox[{"580", " ", 
          SuperscriptBox["#1", "3"], " ", "#3"}], "+", 
         RowBox[{"502", " ", 
          SuperscriptBox["#1", "4"], " ", "#3"}], "-", 
         RowBox[{"356", " ", 
          SuperscriptBox["#1", "5"], " ", "#3"}], "+", 
         RowBox[{"276", " ", 
          SuperscriptBox["#1", "6"], " ", "#3"}], "-", 
         RowBox[{"860", " ", 
          SuperscriptBox["#1", "7"], " ", "#3"}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "8"], " ", "#3"}], "+", 
         RowBox[{"#2", " ", "#3"}], "-", 
         RowBox[{"508", " ", "#1", " ", "#2", " ", "#3"}], "+", 
         RowBox[{"500", " ", 
          SuperscriptBox["#1", "2"], " ", "#2", " ", "#3"}], "-", 
         RowBox[{"580", " ", 
          SuperscriptBox["#1", "3"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"502", " ", 
          SuperscriptBox["#1", "4"], " ", "#2", " ", "#3"}], "-", 
         RowBox[{"356", " ", 
          SuperscriptBox["#1", "5"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"276", " ", 
          SuperscriptBox["#1", "6"], " ", "#2", " ", "#3"}], "-", 
         RowBox[{"860", " ", 
          SuperscriptBox["#1", "7"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"1537", " ", 
          SuperscriptBox["#1", "8"], " ", "#2", " ", "#3"}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["#3", "2"]}]}], "&"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a14", " ", "=", " ", 
   RowBox[{"RootReduce", "[", "a14", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7576815905563307`*^9, 3.757681593268197*^9}, {
  3.757695810767223*^9, 3.757695820225277*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Verify", " ", "G", " ", "has", " ", "rank", " ", "3"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.75768159777092*^9, 3.757681598646202*^9}, {
  3.7577817420556192`*^9, 3.7577817467468*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.757681651985663*^9, 3.7576818229659452`*^9}, {
  3.7576818768981256`*^9, 3.757681882660201*^9}, {3.757681995466646*^9, 
  3.757681998251232*^9}, {3.757682101490209*^9, 3.757682136332423*^9}, {
  3.757683272043192*^9, 3.757683288186983*^9}, {3.757781697268219*^9, 
  3.757781702015143*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.757782055488455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "G", " ", "is", " ", "positive", " ", "semidefinite"}], " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prin", " ", "=", " ", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
         "8"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
     RowBox[{"j", " ", "\[LessEqual]", " ", 
      RowBox[{"Length", "[", "prin", "]"}]}], ",", " ", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"G", ",", "100"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"prin", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", 
          RowBox[{"prin", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.757781704377*^9, 3.757781717259686*^9}, 
   3.757781806746333*^9}],

Cell[CellGroupData[{

Cell[BoxData["0.\
305078524432116409745321140427947309899392803325936981815203788369339250269957\
5153828028748413841107267255063629645`100."], "Print",
 CellChangeTimes->{3.75778205558547*^9}],

Cell[BoxData["0.\
361465097496728738353279130855396715990295688913370175147998115613719465320623\
2935021823625249967638350224587081786`100."], "Print",
 CellChangeTimes->{3.757782055595882*^9}],

Cell[BoxData["0.\
321070075758587569686325522121841610350985016513443569984015273256622664560282\
3760929269268264554443720355465078966`100."], "Print",
 CellChangeTimes->{3.7577820556074457`*^9}],

Cell[BoxData["0.\
208153884639766253995162746779048945858801222635747714919735881467182159031428\
1138541693692037357406743276527293113`100."], "Print",
 CellChangeTimes->{3.757782055619206*^9}],

Cell[BoxData["0.\
000189022552235261390156289241968992479627998352811017891858846725152846311346\
3191391305148993511306190007685074547`100."], "Print",
 CellChangeTimes->{3.75778205563064*^9}],

Cell[BoxData["0.\
372683180223371423484086744082082762367680204443690205073547419537543329083901\
3347520241687406397027641015084057549`100."], "Print",
 CellChangeTimes->{3.75778205564233*^9}],

Cell[BoxData["0.\
041603562003607190033944612276343515903010723090854063701413726964586441627570\
5686581632114716434902591182032867363`100."], "Print",
 CellChangeTimes->{3.7577820556538267`*^9}],

Cell[BoxData["0.\
495998416277104792778744057719055664892997541270379994079454835039196030905654\
7152851408853930434616706094057934565`100."], "Print",
 CellChangeTimes->{3.7577820556654243`*^9}],

Cell[BoxData["0.\
285046247718389224503580734936205764095341446912597165796161688956945686178034\
3203027587555930506779379479196192166`100."], "Print",
 CellChangeTimes->{3.7577820556778097`*^9}],

Cell[BoxData["0.\
459038691768172152593880273148306983255809432677166233584268190728804858889312\
060543509006642825725778955790417977`100."], "Print",
 CellChangeTimes->{3.757782055689855*^9}],

Cell[BoxData["0.\
063639816678856502442432732704498022845238122779800201683787362428827690220154\
4750755191975228198027237547212604469`100."], "Print",
 CellChangeTimes->{3.757782055701416*^9}],

Cell[BoxData["0.\
952272981887973818609964798567697876475756953345693356329824800764403944404510\
122680080156248602346239435276227699`100."], "Print",
 CellChangeTimes->{3.7577820557129602`*^9}],

Cell[BoxData["0.\
561940638554519531951462858902220375865621444393725429705274499969092661068226\
7646373255566446580417320902087400044`100."], "Print",
 CellChangeTimes->{3.757782055724324*^9}],

Cell[BoxData["0.\
551395508236430174016439452489163040405413873329611566148082967386535684163237\
8159251068807770197548376566457501023`100."], "Print",
 CellChangeTimes->{3.757782055735798*^9}],

Cell[BoxData["0.\
250033644375877428966847329292730043766321787113907439330103549871184005598242\
124149244298899076820010064242385776`100."], "Print",
 CellChangeTimes->{3.757782055747686*^9}],

Cell[BoxData["0.\
001157733966103566580600431417246724650465862362298735838641069591398918580831\
0250786864825627343159404379403573558`100."], "Print",
 CellChangeTimes->{3.7577820557589607`*^9}],

Cell[BoxData["0.\
459038691768172152593880273148306983255809432677166233584268190728804858889312\
060543509006642825725778955790417977`100."], "Print",
 CellChangeTimes->{3.757782055770949*^9}],

Cell[BoxData["0.\
269990298506243054218675574051296866255697999348557393770225801367778497099619\
8272376605410675801786823595818165244`100."], "Print",
 CellChangeTimes->{3.757782055782569*^9}],

Cell[BoxData["0.\
298502163545769471166715283498280029822453061266654143057985232601216101090875\
387042424389937242443456760968476075`100."], "Print",
 CellChangeTimes->{3.757782055794168*^9}],

Cell[BoxData["0.\
145708021206365852644053405595118938835366592880714238701504940255664121484833\
7499289848257212922052337509688813378`100."], "Print",
 CellChangeTimes->{3.757782055805969*^9}],

Cell[BoxData["0.\
551395508236430174016439452489163040405413873329611566148082967386535684163237\
8159251068807770197548376566457501023`100."], "Print",
 CellChangeTimes->{3.757782055817659*^9}],

Cell[BoxData["0.\
336431771564829155181408660523842696959084768993756640700558802824021737749521\
8162265627110252948438671324918792374`100."], "Print",
 CellChangeTimes->{3.757782055829397*^9}],

Cell[BoxData["0.\
001157733966103566580600431417246724650465862362298735838641069591398918580831\
0250786864825627343159404379403573558`100."], "Print",
 CellChangeTimes->{3.7577820558412857`*^9}],

Cell[BoxData["0.\
145708021206365852644053405595118938835366592880714238701504940255664121484833\
7499289848257212922052337509688813378`100."], "Print",
 CellChangeTimes->{3.7577820558539047`*^9}],

Cell[BoxData["0.\
269990298506243054218675574051296866255697999348557393770225801367778497099619\
8272376605410675801786823595818165244`100."], "Print",
 CellChangeTimes->{3.7577820558631477`*^9}],

Cell[BoxData["0.\
362487885146273494446394249913154100838398132156510375838739927455726462715145\
8834788011756119717839163284066472705`100."], "Print",
 CellChangeTimes->{3.757782055872198*^9}],

Cell[BoxData["0.\
311362285080538913879672839158489184474421409853950187889676645529779611848187\
8143335177344259222857199681309035294`100."], "Print",
 CellChangeTimes->{3.757782055880953*^9}],

Cell[BoxData["0.\
800323166779137984775617915594139734100133635656277900173846197505198103104719\
5347837869610249844050659701999781471`100."], "Print",
 CellChangeTimes->{3.757782055889741*^9}],

Cell[BoxData["0.\
336431771564829155181408660523842696959084768993756640700558802824021737749521\
8162265627110252948438671324918792374`100."], "Print",
 CellChangeTimes->{3.757782055898779*^9}],

Cell[BoxData["0.\
000203653018274422393440987071016875409081353875824079266198435488050892914531\
6242741565364863046387528905932642848`100."], "Print",
 CellChangeTimes->{3.757782055907584*^9}],

Cell[BoxData["0.\
176147490880454749275895230708812791070262540346250030330517551673039676704131\
3878761258724737657815515094010862383`100."], "Print",
 CellChangeTimes->{3.7577820559164553`*^9}],

Cell[BoxData["0.\
285046247718389224503580734936205764095341446912597165796161688956945686178034\
3203027587555930506779379479196192166`100."], "Print",
 CellChangeTimes->{3.757782055925208*^9}],

Cell[BoxData["0.\
336447263209935889855425476875999131400204480380876164718178388444025276987435\
4349533878842707099143618318747154939`100."], "Print",
 CellChangeTimes->{3.757782055934317*^9}],

Cell[BoxData["0.\
176147490880454749275895230708812791070262540346250030330517551673039676704131\
3878761258724737657815515094010862383`100."], "Print",
 CellChangeTimes->{3.7577820559431963`*^9}],

Cell[BoxData["0.\
844953010958713437366340940036740179229399549648530730951353467138721153911796\
093949645859186709660549630797279132`100."], "Print",
 CellChangeTimes->{3.757782056018569*^9}],

Cell[BoxData["0.\
347257451369542629141247085796507407122471291192960345740017965799013970899152\
0128069213276073025997769016196648327`100."], "Print",
 CellChangeTimes->{3.757782056027741*^9}],

Cell[BoxData["0.\
565716188372142681733028568975020609678461854330174105703944956007541482338111\
8059084048172950630061719219616360045`100."], "Print",
 CellChangeTimes->{3.757782056037016*^9}],

Cell[BoxData["0.\
176147490880454749275895230708812791070262540346250030330517551673039676704131\
3878761258724737657815515094010862383`100."], "Print",
 CellChangeTimes->{3.7577820560460377`*^9}],

Cell[BoxData["0.\
269990298506243054218675574051296866255697999348557393770225801367778497099619\
8272376605410675801786823595818165244`100."], "Print",
 CellChangeTimes->{3.757782056055346*^9}],

Cell[BoxData["0.\
237412093161755650416063300619272656582157234435517130242188062140471700715610\
4715031839960571839143191414814858453`100."], "Print",
 CellChangeTimes->{3.757782056064229*^9}],

Cell[BoxData["0.\
269990298506243054218675574051296866255697999348557393770225801367778497099619\
8272376605410675801786823595818165244`100."], "Print",
 CellChangeTimes->{3.757782056073278*^9}],

Cell[BoxData["0.\
495998416277104792778744057719055664892997541270379994079454835039196030905654\
7152851408853930434616706094057934566`100."], "Print",
 CellChangeTimes->{3.7577820560824213`*^9}],

Cell[BoxData["0.\
565716188372142681733028568975020609678461854330174105703944956007541482338111\
8059084048172950630061719219616360046`100."], "Print",
 CellChangeTimes->{3.757782056091858*^9}],

Cell[BoxData["0.\
001157733966103566580600431417246724650465862362298735838641069591398918580831\
0250786864825627343159404379403573558`100."], "Print",
 CellChangeTimes->{3.757782056100791*^9}],

Cell[BoxData["0.\
572002776184184524882423868751880273823361518206513699117471905051584991425437\
1401566821652141978278626860618143899`100."], "Print",
 CellChangeTimes->{3.7577820561087418`*^9}],

Cell[BoxData["0.\
952272981887973818609964798567697876475756953345693356329824800764403944404510\
122680080156248602346239435276227699`100."], "Print",
 CellChangeTimes->{3.7577820561182327`*^9}],

Cell[BoxData["0.\
572002776184184524882423868751880273823361518206513699117471905051584991425437\
1401566821652141978278626860618143899`100."], "Print",
 CellChangeTimes->{3.7577820561269617`*^9}],

Cell[BoxData["0.\
063639816678856502442432732704498022845238122779800201683787362428827690220154\
4750755191975228198027237547212604469`100."], "Print",
 CellChangeTimes->{3.7577820561357737`*^9}],

Cell[BoxData["0.\
237412093161755650416063300619272656582157234435517130242188062140471700715610\
4715031839960571839143191414814858453`100."], "Print",
 CellChangeTimes->{3.7577820561446867`*^9}],

Cell[BoxData["0.\
145708021206365852644053405595118938835366592880714238701504940255664121484833\
7499289848257212922052337509688813379`100."], "Print",
 CellChangeTimes->{3.757782056154068*^9}],

Cell[BoxData["0.\
580396435612199793348558597311616508040239250600088212951780803907012031007039\
0565234444092953299964214282688490044`100."], "Print",
 CellChangeTimes->{3.7577820561629763`*^9}],

Cell[BoxData["0.\
250033644375877428966847329292730043766321787113907439330103549871184005598242\
124149244298899076820010064242385776`100."], "Print",
 CellChangeTimes->{3.757782056171818*^9}],

Cell[BoxData["0.\
285046247718389224503580734936205764095341446912597165796161688956945686178034\
3203027587555930506779379479196192166`100."], "Print",
 CellChangeTimes->{3.7577820561806927`*^9}],

Cell[BoxData["0.\
176147490880454749275895230708812791070262540346250030330517551673039676704131\
3878761258724737657815515094010862383`100."], "Print",
 CellChangeTimes->{3.757782056189724*^9}],

Cell[BoxData["0.\
041603562003607190033944612276343515903010723090854063701413726964586441627570\
5686581632114716434902591182032867363`100."], "Print",
 CellChangeTimes->{3.757782056198594*^9}],

Cell[BoxData["0.\
561940638554519531951462858902220375865621444393725429705274499969092661068226\
7646373255566446580417320902087400044`100."], "Print",
 CellChangeTimes->{3.757782056207486*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Report", " ", "exact", " ", "values"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.75778172102626*^9, 3.7577817361260557`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"mu", "\[IndentingNewLine]", "a1", "\[IndentingNewLine]", "a2", \
"\[IndentingNewLine]", "a3", "\[IndentingNewLine]", "a4", \
"\[IndentingNewLine]", "a5", "\[IndentingNewLine]", "a6", \
"\[IndentingNewLine]", "a7", "\[IndentingNewLine]", "a8", \
"\[IndentingNewLine]", "a9", "\[IndentingNewLine]", "a10", "\
\[IndentingNewLine]", "a11", "\[IndentingNewLine]", "a12", "\
\[IndentingNewLine]", "a13", "\[IndentingNewLine]", 
 RowBox[{"a14", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Report", " ", "numerical", " ", "G"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", "G", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.757687767765395*^9, 3.757687787238709*^9}, {
  3.7576878200337276`*^9, 3.757687825017336*^9}, {3.7576878587010393`*^9, 
  3.757687981982139*^9}, {3.757688989585846*^9, 3.757688998472312*^9}, {
  3.757695851602886*^9, 3.757695864876775*^9}, {3.757781748985385*^9, 
  3.757781754329179*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"5", " ", "#1"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"146", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"584", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"677", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{3.7577820563096647`*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2253"}], "-", 
     RowBox[{"4759", " ", "#1"}], "+", 
     RowBox[{"9308", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"35668", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"36490", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"17630", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"16716", " ", 
      SuperscriptBox["#1", "6"]}], "+", 
     RowBox[{"18532", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"8859", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056319002*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"725", "+", 
     RowBox[{"6805", " ", "#1"}], "+", 
     RowBox[{"5608", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"18992", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"7942", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"20258", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"2688", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"9096", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"55", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{3.7577820563253403`*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "137"}], "+", 
     RowBox[{"871", " ", "#1"}], "+", 
     RowBox[{"744", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"5544", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"242", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"12894", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"2672", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"12832", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"2819", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"4611", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{3.75778205633184*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "227"}], "-", 
     RowBox[{"2121", " ", "#1"}], "-", 
     RowBox[{"5888", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"1192", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"17426", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"16238", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"6488", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"10880", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"1321", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"4611", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056338472*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1583", "-", 
     RowBox[{"7307", " ", "#1"}], "+", 
     RowBox[{"2248", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"28992", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"48498", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"31778", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"21040", " ", 
      SuperscriptBox["#1", "6"]}], "+", 
     RowBox[{"18216", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"9045", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.75778205634483*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "17"}], "-", 
     RowBox[{"883", " ", "#1"}], "+", 
     RowBox[{"2872", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"5144", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"7022", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"6582", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"1536", " ", 
      SuperscriptBox["#1", "6"]}], "+", 
     RowBox[{"4416", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"4245", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056351285*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3599"}], "+", 
     RowBox[{"10265", " ", "#1"}], "-", 
     RowBox[{"2668", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"3460", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"4658", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"11346", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"3484", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"3404", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"73", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056357607*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"137", "+", 
     RowBox[{"871", " ", "#1"}], "-", 
     RowBox[{"744", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"5544", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"242", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"12894", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"2672", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"12832", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"2819", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"4611", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056363886*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "137"}], "+", 
     RowBox[{"871", " ", "#1"}], "+", 
     RowBox[{"744", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"5544", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"242", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"12894", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"2672", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"12832", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"2819", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"4611", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{3.7577820563703012`*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "549"}], "+", 
     RowBox[{"5141", " ", "#1"}], "+", 
     RowBox[{"3064", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"14768", " ", 
      SuperscriptBox["#1", "3"]}], "-", 
     RowBox[{"1978", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"17314", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"1376", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"9224", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"1351", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{3.7577820563764277`*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"549", "+", 
     RowBox[{"5141", " ", "#1"}], "-", 
     RowBox[{"3064", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"14768", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"1978", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"17314", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"1376", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"9224", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"1351", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056382782*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "17"}], "-", 
     RowBox[{"883", " ", "#1"}], "+", 
     RowBox[{"2872", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"5144", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"7022", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"6582", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"1536", " ", 
      SuperscriptBox["#1", "6"]}], "+", 
     RowBox[{"4416", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"4245", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056389209*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "17"}], "-", 
     RowBox[{"883", " ", "#1"}], "+", 
     RowBox[{"2872", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"5144", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"7022", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"6582", " ", 
      SuperscriptBox["#1", "5"]}], "+", 
     RowBox[{"1536", " ", 
      SuperscriptBox["#1", "6"]}], "+", 
     RowBox[{"4416", " ", 
      SuperscriptBox["#1", "7"]}], "-", 
     RowBox[{"4245", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.757782056395523*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "725"}], "+", 
     RowBox[{"6805", " ", "#1"}], "-", 
     RowBox[{"5608", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"18992", " ", 
      SuperscriptBox["#1", "3"]}], "+", 
     RowBox[{"7942", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"20258", " ", 
      SuperscriptBox["#1", "5"]}], "-", 
     RowBox[{"2688", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"9096", " ", 
      SuperscriptBox["#1", "7"]}], "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     RowBox[{"1537", " ", 
      SuperscriptBox["#1", "9"]}]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.7577820564020243`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", 
     RowBox[{"-", "0.5983992697022567`"}], ",", "0.6475889787341786`", ",", 
     RowBox[{"-", "0.12425146298657724`"}], ",", "0.16025920568839025`", ",", 
     
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.2228331724555136`"}], ",", 
     RowBox[{"-", "0.6475889787341786`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5983992697022567`"}], ",", "1.`", ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.44578550490072705`"}], ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.018145886603767317`"}], ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", "0.393252358626848`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.6475889787341786`", ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", "1.`", ",", 
     "0.6475889787341786`", ",", 
     RowBox[{"-", "0.16025920568839025`"}], ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", "0.16025920568839025`", ",", 
     "0.10359089884609075`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.12425146298657724`"}], ",", 
     RowBox[{"-", "0.44578550490072705`"}], ",", "0.6475889787341786`", ",", 
     "1.`", ",", 
     RowBox[{"-", "0.10359089884609075`"}], ",", 
     RowBox[{"-", "0.018145886603767317`"}], ",", "0.6475889787341786`", ",", 
     "0.6475889787341786`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16025920568839025`", ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.16025920568839025`"}], ",", 
     RowBox[{"-", "0.10359089884609075`"}], ",", "1.`", ",", 
     "0.6475889787341786`", ",", "0.6475889787341786`", ",", 
     RowBox[{"-", "0.6475889787341786`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.018145886603767317`"}], ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.018145886603767317`"}], ",", "0.6475889787341786`", ",", 
     "1.`", ",", "0.6475889787341786`", ",", 
     RowBox[{"-", "0.018145886603767317`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2228331724555136`"}], ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", "0.16025920568839025`", ",", 
     "0.6475889787341786`", ",", "0.6475889787341786`", ",", 
     "0.6475889787341786`", ",", "1.`", ",", "0.12425146298657724`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6475889787341786`"}], ",", "0.393252358626848`", ",", 
     "0.10359089884609075`", ",", "0.6475889787341786`", ",", 
     RowBox[{"-", "0.6475889787341786`"}], ",", 
     RowBox[{"-", "0.018145886603767317`"}], ",", "0.12425146298657724`", ",",
      "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.757782056408744*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.757687997742916*^9, 3.757688010563471*^9}, {
   3.75768812981199*^9, 3.75768823392229*^9}, {3.7576882799923687`*^9, 
   3.757688341272938*^9}, {3.7576962230255537`*^9, 3.7576962285094624`*^9}, {
   3.757696261152663*^9, 3.757696262159422*^9}, {3.757761137261498*^9, 
   3.757761137740803*^9}, 3.757781695828135*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.757760616386546*^9, 3.7577606573516006`*^9}, {
   3.7577609186632757`*^9, 3.757760920057931*^9}, 3.757781687986144*^9}]
},
WindowSize->{1075, 1239},
WindowMargins->{{149, Automatic}, {Automatic, 18}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4651, 112, 495, "Input"],
Cell[CellGroupData[{
Cell[5234, 136, 1613, 41, 243, "Input"],
Cell[6850, 179, 372, 11, 52, "Output"]
}, Open  ]],
Cell[7237, 193, 493, 13, 75, "Input"],
Cell[CellGroupData[{
Cell[7755, 210, 1965, 46, 222, "Input"],
Cell[9723, 258, 1189, 38, 100, "Output"]
}, Open  ]],
Cell[10927, 299, 759, 22, 83, "Input"],
Cell[CellGroupData[{
Cell[11711, 325, 3271, 72, 322, "Input"],
Cell[14985, 399, 6677, 186, 496, "Output"]
}, Open  ]],
Cell[21677, 588, 798, 24, 104, "Input"],
Cell[CellGroupData[{
Cell[22500, 616, 3432, 83, 371, "Input"],
Cell[25935, 701, 3881, 120, 306, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29853, 826, 4531, 120, 536, "Input"],
Cell[34387, 948, 3126, 101, 304, "Output"]
}, Open  ]],
Cell[37528, 1052, 630, 17, 98, "Input"],
Cell[CellGroupData[{
Cell[38183, 1073, 2781, 66, 384, "Input"],
Cell[40967, 1141, 3023, 95, 297, "Output"]
}, Open  ]],
Cell[44005, 1239, 933, 25, 76, "Input"],
Cell[CellGroupData[{
Cell[44963, 1268, 2486, 61, 384, "Input"],
Cell[47452, 1331, 922, 32, 78, "Output"]
}, Open  ]],
Cell[48389, 1366, 379, 9, 54, "Input"],
Cell[CellGroupData[{
Cell[48793, 1379, 2487, 62, 384, "Input"],
Cell[51283, 1443, 3152, 96, 304, "Output"]
}, Open  ]],
Cell[54450, 1542, 503, 13, 75, "Input"],
Cell[CellGroupData[{
Cell[54978, 1559, 2400, 58, 363, "Input"],
Cell[57381, 1619, 970, 33, 78, "Output"]
}, Open  ]],
Cell[58366, 1655, 732, 21, 100, "Input"],
Cell[CellGroupData[{
Cell[59123, 1680, 2499, 62, 342, "Input"],
Cell[61625, 1744, 7043, 193, 278, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68705, 1942, 244, 4, 32, "Input"],
Cell[68952, 1948, 373, 9, 32, "Output"]
}, Open  ]],
Cell[69340, 1960, 7830, 206, 343, "Input"],
Cell[CellGroupData[{
Cell[77195, 2170, 2799, 75, 432, "Input"],
Cell[79997, 2247, 6450, 163, 226, "Output"]
}, Open  ]],
Cell[86462, 2413, 6780, 168, 247, "Input"],
Cell[CellGroupData[{
Cell[93267, 2585, 818, 21, 75, "Input"],
Cell[94088, 2608, 7854, 198, 289, "Output"]
}, Open  ]],
Cell[101957, 2809, 413, 6, 32, "Input"],
Cell[102373, 2817, 8316, 205, 268, "Input"],
Cell[CellGroupData[{
Cell[110714, 3026, 773, 20, 75, "Input"],
Cell[111490, 3048, 4476, 115, 142, "Output"]
}, Open  ]],
Cell[115981, 3166, 4807, 121, 163, "Input"],
Cell[120791, 3289, 241, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[121057, 3298, 375, 6, 32, "Input"],
Cell[121435, 3306, 70, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121542, 3312, 1300, 35, 159, "Input"],
Cell[CellGroupData[{
Cell[122867, 3351, 193, 3, 24, "Print"],
Cell[123063, 3356, 194, 3, 24, "Print"],
Cell[123260, 3361, 196, 3, 24, "Print"],
Cell[123459, 3366, 194, 3, 24, "Print"],
Cell[123656, 3371, 193, 3, 24, "Print"],
Cell[123852, 3376, 193, 3, 24, "Print"],
Cell[124048, 3381, 196, 3, 24, "Print"],
Cell[124247, 3386, 196, 3, 24, "Print"],
Cell[124446, 3391, 196, 3, 24, "Print"],
Cell[124645, 3396, 193, 3, 24, "Print"],
Cell[124841, 3401, 194, 3, 24, "Print"],
Cell[125038, 3406, 195, 3, 24, "Print"],
Cell[125236, 3411, 194, 3, 24, "Print"],
Cell[125433, 3416, 194, 3, 24, "Print"],
Cell[125630, 3421, 193, 3, 24, "Print"],
Cell[125826, 3426, 196, 3, 24, "Print"],
Cell[126025, 3431, 193, 3, 24, "Print"],
Cell[126221, 3436, 194, 3, 24, "Print"],
Cell[126418, 3441, 193, 3, 24, "Print"],
Cell[126614, 3446, 194, 3, 24, "Print"],
Cell[126811, 3451, 194, 3, 24, "Print"],
Cell[127008, 3456, 194, 3, 24, "Print"],
Cell[127205, 3461, 196, 3, 24, "Print"],
Cell[127404, 3466, 196, 3, 24, "Print"],
Cell[127603, 3471, 196, 3, 24, "Print"],
Cell[127802, 3476, 194, 3, 24, "Print"],
Cell[127999, 3481, 194, 3, 24, "Print"],
Cell[128196, 3486, 194, 3, 24, "Print"],
Cell[128393, 3491, 194, 3, 24, "Print"],
Cell[128590, 3496, 194, 3, 24, "Print"],
Cell[128787, 3501, 196, 3, 24, "Print"],
Cell[128986, 3506, 194, 3, 24, "Print"],
Cell[129183, 3511, 194, 3, 24, "Print"],
Cell[129380, 3516, 196, 3, 24, "Print"],
Cell[129579, 3521, 193, 3, 24, "Print"],
Cell[129775, 3526, 194, 3, 24, "Print"],
Cell[129972, 3531, 194, 3, 24, "Print"],
Cell[130169, 3536, 196, 3, 24, "Print"],
Cell[130368, 3541, 194, 3, 24, "Print"],
Cell[130565, 3546, 194, 3, 24, "Print"],
Cell[130762, 3551, 194, 3, 24, "Print"],
Cell[130959, 3556, 196, 3, 24, "Print"],
Cell[131158, 3561, 194, 3, 24, "Print"],
Cell[131355, 3566, 194, 3, 24, "Print"],
Cell[131552, 3571, 196, 3, 24, "Print"],
Cell[131751, 3576, 195, 3, 24, "Print"],
Cell[131949, 3581, 196, 3, 24, "Print"],
Cell[132148, 3586, 196, 3, 24, "Print"],
Cell[132347, 3591, 196, 3, 24, "Print"],
Cell[132546, 3596, 194, 3, 24, "Print"],
Cell[132743, 3601, 196, 3, 24, "Print"],
Cell[132942, 3606, 193, 3, 24, "Print"],
Cell[133138, 3611, 196, 3, 24, "Print"],
Cell[133337, 3616, 194, 3, 24, "Print"],
Cell[133534, 3621, 194, 3, 24, "Print"],
Cell[133731, 3626, 194, 3, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[133952, 3633, 175, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[134152, 3640, 1053, 18, 453, "Input"],
Cell[135208, 3660, 728, 22, 35, "Output"],
Cell[135939, 3684, 770, 23, 35, "Output"],
Cell[136712, 3709, 745, 22, 35, "Output"],
Cell[137460, 3733, 762, 23, 35, "Output"],
Cell[138225, 3758, 767, 23, 35, "Output"],
Cell[138995, 3783, 748, 22, 35, "Output"],
Cell[139746, 3807, 762, 23, 35, "Output"],
Cell[140511, 3832, 765, 23, 35, "Output"],
Cell[141279, 3857, 742, 22, 35, "Output"],
Cell[142024, 3881, 765, 23, 35, "Output"],
Cell[142792, 3906, 768, 23, 35, "Output"],
Cell[143563, 3931, 745, 22, 35, "Output"],
Cell[144311, 3955, 762, 23, 35, "Output"],
Cell[145076, 3980, 762, 23, 35, "Output"],
Cell[145841, 4005, 766, 23, 35, "Output"],
Cell[146610, 4030, 2843, 64, 180, "Output"]
}, Open  ]],
Cell[149468, 4097, 364, 5, 32, "Input"],
Cell[149835, 4104, 168, 2, 32, "Input"]
}
]
*)


